Searching for Secluded Dark Matter with H.E.S.S., Fermi-LAT, and Planck

Short-lived mediators are often used to describe dark matter interactions with Standard Model particles. When the dark matter mass is heavier than the mass of the mediator, it may self-annihilate into short-lived mediators, and in some cases this might be the dominant annihilation channel. This scenario is known as secluded dark matter. We use Fermi-LAT observations of dwarf spheroidal galaxies, H.E.S.S. data from the Galactic center, and Planck measurements of the Cosmic Microwave Background to constrain secluded dark matter. We explore the interplay between these experiments and we assess the impact of the mediator mass on our bounds, an often overlooked yet very important point. In particular, we exclude pair -annihilation cross-sections greater or on the order of $\sigma v \sim 4 \times 10^{-27} {\rm cm^3/s}$ for dark matter masses around $10$~GeV and greater or on the order of $\sigma v \sim \times 10^{-25} {\rm cm^3/s}$ for dark matter masses around a TeV. Our findings supersede previous constraints which use Fermi-LAT data, and constitute the first limits on secluded dark sectors using the H.E.S.S. telescope. We also show that one can fit TeV gamma-ray observations from H.E.S.S. with secluded dark matter annihilations, with the mediator mass impacting the best-fit dark matter particle mass. Our findings indicate that any assessment of secluded dark sectors in the context of indirect detection significantly depends on the choice of the mediator mass.

==> unit_tests.py <==
#!/usr/bin/env python

from __future__ import division
from numpy import *
from ctypes import *
import DSspectra
import pylab as plt
import iminuit

DATA_PATH = '../data/'

def _dNdE_Tasitsiomi(E, mass):
    x = E/mass
    f = lambda x: 5/6*x**1.5 - 10/3*x + 5*x**0.5 + 5/6*x**-0.5-10/3
    if x < 0.0001 or x > 1: return .0  # return .0 (not an integer)
    dx = 0.000001
    dfdx = -(f(x)-f(x-dx))/dx
    return dfdx/mass
dNdE_Tasitsiomi = vectorize(_dNdE_Tasitsiomi)

def ToughInputTests(mode = None, Emin = None, Emax = None):
    pHandle = cdll.LoadLibrary('../lib/gamLike.so')
    pHandle.set_data_path_(DATA_PATH)
    pHandle.init_(byref(c_int(mode)))
    pHandle.lnl_.restype = c_double

    nbins = 10000
    mass = 100
    sv = 1e-25

    def printComp(a, b):
        return "%.3e %.3e %.4e"%(a, b, (a-b)/(a+b)*2)

    def boundaries(Emin, Emax):
        dNdE = lambda E: E**-2.0* (sign(Emax-E)+1)*(sign(E-Emin)+1)/4
        dPhidE = lambda E: dNdE(E) / 8 / pi / mass**2 * sv
        Elist = logspace(log10(Emin*0.5), log10(Emax*2), nbins)
        lnL1 = pHandle.lnl_(byref(c_int(mode)), (c_double * nbins)(*Elist), (c_double * nbins)(*dPhidE(Elist)), byref(c_int(nbins)))
        dNdE = lambda E: E**-2.0
        dPhidE = lambda E: dNdE(E) / 8 / pi / mass**2 * sv
        Elist = logspace(log10(Emin), log10(Emax), nbins)
        lnL2 = pHandle.lnl_(byref(c_int(mode)), (c_double * nbins)(*Elist), (c_double * nbins)(*dPhidE(Elist)), byref(c_int(nbins)))
        return printComp(lnL1, lnL2)

    def peaks(E0, dE, factor = 1):
        dNdE = lambda E: 1/sqrt(2*pi*dE**2)*exp(-1/2/dE**2*(E-E0)**2) * factor*E0**-2
        dPhidE = lambda E: dNdE(E) / 8 / pi / mass**2 * sv
        Elist = logspace(log10(Emin*0.5), log10(Emax*2), nbins)
        lnL = pHandle.lnl_(byref(c_int(mode)), (c_double * nbins)(*Elist), (c_double * nbins)(*dPhidE(Elist)), byref(c_int(nbins)))
        return -lnL

    Ec = sqrt(Emin*Emax)

    print "Testing consistent treatment of boundaries (lnL should be consistent)"
    for E in [Emin, Ec, Emax]:
        print "%.1e: %s"%(E, boundaries(E*0.5, E*2))
    print

    print "Testing spectrum integration for sharp peaks (lnL should be consistent)"
    print "dE/E: 0.001, 0.01"
    for E0 in logspace(log10(Emin*1.1), log10(Emax*0.9), 5):
        print "%.2e: %s"%(E0, printComp(peaks(E0, E0*0.01), peaks(E0, E0*0.005)))
    print

    print "Testing extreme values (lnL should be not nan / crash etc)"
    factors = hstack([-logspace(200, 0, 5), [0], logspace(0, 200, 5)])
    for factor in factors:
        print "%.1e: %.4e"%(factor, peaks(Ec, Ec*10, factor = factor))


def DwarfLimits(channel = None, version = None):
    plt.clf()
    pHandle = cdll.LoadLibrary('../lib/gamLike.so')
    pHandle.set_data_path_(DATA_PATH)

    if channel == 'bb':
        MMIN, CHANNEL = 5, 'bb'
    elif channel == 'tautau':
        MMIN, CHANNEL = 1.8, 'tautau'
    elif channel == 'mumu':
        MMIN, CHANNEL = 0.11, 'mm'
    elif channel == 'WW':
        MMIN, CHANNEL = 80.4, 'WW'

    def plotUL(mode = None, style = '', label = ''):
        pHandle.init_(byref(c_int(mode)))
        pHandle.lnl_.restype = c_double

        def lnL_function(mass, sv):
            # Replace this with a function that calculates bb spectra
            dNdE = DSspectra.spec(channel=CHANNEL, mass=mass, type='gam')
            dPhidE = lambda E: dNdE(E) / 8 / pi / mass**2 * sv
            Elist = logspace(log10(0.1), log10(500), 100)
            lnL = pHandle.lnl_(byref(c_int(mode)), (c_double * 100)(*Elist), (c_double * 100)(*dPhidE(Elist)), byref(c_int(100)))
            print lnL
            return -lnL

        massList = logspace(log10(MMIN), 4, 20)
        svList = logspace(-27, -20, 20)
        svUL_list = []
        lnLArray = []
        for mass in massList:
            print "Working on mass = ", mass
            lnLList = array([lnL_function(mass, sv) for sv in svList])
            lnLArray.append(lnLList)
            i = list(lnLList).index(min(lnLList))
            f = lambda x: interp(x, lnLList[i:], svList[i:])
            svUL = f(2.71/2+min(lnLList))
            svUL_list.append(svUL)
        lnLArray = array(lnLArray)
        lnLArray -= lnLArray.min()
        plt.imshow(lnLArray.T[::-1], extent = (log10(MMIN), 4, -27, -20),
                interpolation='nearest', cmap = 'cubehelix_r', vmin=0, vmax = 10, aspect='auto')
        plt.plot(log10(massList), log10(array(svUL_list)), style, label=label)

    if version == 'pass8':
        data = loadtxt('../data/Ackermann+_2015/limits_%s.txt'%CHANNEL).T
        plt.plot(log10(data[0]), log10(data[26]), 'g:', label="their P8")
        plotUL(1, style = 'g-', label = 'my P8')
        paper = 'Ackermann+_2015'
    elif version == 'pass7':
        data = loadtxt('../data/Ackermann+_2013/limits_%s.txt'%CHANNEL).T
        plt.plot(log10(data[0]), log10(data[-1]), 'r:', label="their P7")
        plotUL(0, style = 'r-', label = 'my P7')
        paper = 'Ackermann+_2013'

    plt.colorbar()

    plt.legend(frameon=True, loc=2)
    plt.ylim([-27, -20])
    plt.xlabel("Mass [GeV]")
    plt.ylabel("Cross-section sv [cm3 s]")
    plt.savefig("comparison_%s_%s.eps"%(paper, CHANNEL))


def DwarfLimitsLikelihoodMap(channel = None, version = None):
    plt.clf()
    plt.figure(figsize=(6,5))
    pHandle = cdll.LoadLibrary('../lib/gamLike.so')
    pHandle.set_data_path_(DATA_PATH)

    mode = 1 # P8 dwarfs
    pHandle.init_(byref(c_int(mode)))
    pHandle.lnl_.restype = c_double

    def lnL_function(mass, sv):
        # Replace this with a function that calculates bb spectra
        E0 = mass
        dE = 0.01*E0
        dNdE = lambda E: 1/sqrt(2*pi)/dE*exp(-(E-E0)**2/2/dE**2) * 2  # A gamma-ray line pair
        dPhidE = lambda E: dNdE(E) / 8 / pi / mass**2 * sv
        Elist = logspace(log10(E0/2), log10(E0*2), 100)
        lnL = pHandle.lnl_(byref(c_int(mode)), (c_double * 100)(*Elist), (c_double * 100)(*dPhidE(Elist)), byref(c_int(100)))
        #print lnL
        return -lnL

    svList = logspace(-26, -29, 100)
    massList = logspace(log10(0.5), 2, 100)
    lnLarray = zeros((len(svList), len(massList)))

    for i, sv in enumerate(svList):
        for j, mass in enumerate(massList):
            lnLarray[i, j] = lnL_function(mass, sv)

    lnLarray -= lnLarray.min()

    plt.imshow(2*lnLarray, interpolation='nearest', vmin = 0, vmax = 9,
            extent=[min(log10(massList)), max(log10(massList)),
                min(log10(svList)), max(log10(svList))], aspect=0.8)
    plt.colorbar()
    plt.xlabel("log10(mass/GeV)")
    plt.ylabel("log10(sv / cm3/s)")
    plt.tight_layout()
    plt.savefig("Dwarf_likelihood_map.eps")
    
    #print lnL_function(40, 1e-26)


def CaloreGC_fits(mode = 2):
    pHandle = cdll.LoadLibrary('../lib/gamLike.so')
    pHandle.set_data_path_(DATA_PATH)
    pHandle.init_(byref(c_int(mode)))
    pHandle.lnl_.restype = c_double

    def lnL(mass, sv, channel = 'bb'):
        dNdE = DSspectra.spec(channel=channel, mass=mass, type='gam')
        dPhiJdE = lambda x: dNdE(x) * sv/mass/mass/8/pi
        Elist = logspace(log10(0.3), log10(100), 100)

        lnL = pHandle.lnl_(byref(c_int(mode)), (c_double * 100)(*Elist), (c_double * 100)(*dPhiJdE(Elist)), byref(c_int(100)))

        return -lnL

    for channel in ['gg', 'tautau', 'bb']:
        if channel != 'bb': continue
        m = iminuit.Minuit(lambda mass, sv: lnL(mass, sv*1e-26, channel =
            channel), errordef = 0.5, mass = 40, sv = 1, error_mass = .1, error_sv = 1)
        m.migrad()
        m.minos(var='mass', sigma=1.0)

def CaloreGC_lnLmap(mode = 2):
    pHandle = cdll.LoadLibrary('../lib/gamLike.so')
    pHandle.set_data_path_(DATA_PATH)
    pHandle.init_(byref(c_int(mode)))
    pHandle.lnl_.restype = c_double

    if mode == 8:
        # Set halo profile to standard NFW with 0.4 local density and rs = 20 kpc
        # scale radius.
        rlist = logspace(-2, 2.5, 100)
        rs = 20
        gamma = 1.26
        rholist = 1./rlist**gamma/(rlist/rs+1)**(3-gamma)
        rholist *= 0.4/interp(8.5, rlist, rholist)
        pHandle.set_halo_profile_(byref(c_int(0)), (c_double * 100)(*rlist), (c_double * 100)(*rholist), byref(c_int(100)), byref(c_double(8.5)))
#
    def _lnL(mass, sv, channel = 'bb'):
        dNdE = DSspectra.spec(channel=channel, mass=mass, type='gam')
        dPhiJdE = lambda x: dNdE(x) * sv/mass/mass/8/pi
        Elist = logspace(log10(0.3), log10(100), 100)
        lnL = pHandle.lnl_(byref(c_int(mode)), (c_double * 100)(*Elist), (c_double * 100)(*dPhiJdE(Elist)), byref(c_int(100)))
        return -lnL

    lnL = vectorize(_lnL)
    mmin, mmax = 10, 200
    svgrid, massgrid = meshgrid(logspace(-24, -28, 30), logspace(log10(mmin), log10(mmax), 30))
    data = lnL(massgrid, svgrid).T
    print data.min()
    data -= data.min()
    plt.imshow(data, extent = [log10(mmin), log10(mmax), -28, -24], aspect = 'auto', cmap='cubehelix_r', vmin=0, vmax=10, interpolation='nearest')
    plt.colorbar()
    plt.xlabel('log10(mass/GeV)')
    plt.ylabel('log10(sv/cm3s-1)')
    plt.plot(log10(48.22), log10(1.742e-26), 'o')
    plt.show()

def CTAlimits():
    pHandle = cdll.LoadLibrary('../lib/gamLike.so')
    pHandle.set_data_path_(DATA_PATH)

    def plotUL(mode = None, style = '', label = ''):
        pHandle.init_(byref(c_int(mode)))
        pHandle.lnl_.restype = c_double

        def lnL_function(mass, sv):
            # Replace this with a function that calculates bb spectra
            dNdE = DSspectra.spec(channel='bb', mass=mass, type='gam')
            dPhidE = lambda E: dNdE(E) / 8 / pi / mass**2 * sv
            Elist = logspace(log10(10), log10(10000), 1000)
            lnL = pHandle.lnl_(byref(c_int(mode)), (c_double * 1000)(*Elist), (c_double * 1000)(*dPhidE(Elist)), byref(c_int(1000)))
            print lnL
            return -lnL

        massList = logspace(log10(50), 4, 20)
        svList = logspace(-28, -23, 40)
        svUL_list = []
        for mass in massList:
            print "Working on mass = ", mass
            lnLList = []
            for sv in svList:
                lnL = lnL_function(mass, sv)
                lnLList.append(lnL)
            i = lnLList.index(min(lnLList))
            lnLList = array(lnLList)
            f = lambda x: interp(x, lnLList[i:], svList[i:])
            svUL = f(2.71/2+min(lnLList))
            #svUL = f(1.64485/2+min(lnLList))
            svUL_list.append(svUL)
        plt.loglog(massList, array(svUL_list), style, label=label)

    plotUL(5, style = 'r-', label = 'CTA Silverwood')

    m, sv = 10**loadtxt('../data/Silverwood+_2014/bb_limits.dat').T
    plt.loglog(m, sv, label='original 100h 1%')

    plt.axhline(3e-26)
    plt.legend(frameon=False, loc=2)
    plt.ylim([1e-27, 1e-23])
    plt.xlabel("Mass [GeV]")
    plt.ylabel("Cross-section sv [cm3 s]")
    plt.savefig("comparison_Silverwood+_2014.eps")

def HESSlimits(ExtJ = False):
    pHandle = cdll.LoadLibrary('../lib/gamLike.so')
    pHandle.set_data_path_(DATA_PATH)

    if ExtJ:
        # Set halo profile to standard NFW with 0.4 local density and rs = 20 kpc
        # scale radius.
        rlist = logspace(-2, 2.5, 100)
        rs = 20
        gamma = 1.00
        rholist = 1./(rlist+.000001)**gamma/(rlist/rs+1)**(3-gamma)
        rholist *= 0.40/interp(8.5, rlist, rholist)
        pHandle.set_halo_profile_(byref(c_int(0)), (c_double * 100)(*rlist), (c_double * 100)(*rholist), byref(c_int(100)), byref(c_double(8.5)))

    def plotUL(mode = None, style = '', label = ''):
        pHandle.init_(byref(c_int(mode)))
        pHandle.lnl_.restype = c_double

        def lnL_function(mass, sv):
            # Replace this with a function that calculates bb spectra
            dNdE = lambda e: dNdE_Tasitsiomi(e, mass)  # Used in HESS paper
            #dNdE = DSspectra.spec(channel='bb', mass=mass, type='gam')
            dPhidE = lambda E: dNdE(E) / 8 / pi / mass**2 * sv
            Elist = logspace(log10(1), log10(100000), 500)
            lnL = pHandle.lnl_(byref(c_int(mode)), (c_double * 500)(*Elist), (c_double * 500)(*dPhidE(Elist)), byref(c_int(500)))
            print lnL
            return -lnL

        massList = logspace(log10(100), 7, 50)
        svList = logspace(-27, -21, 50)
        svUL_list = []
        for mass in massList:
            print "Working on mass = ", mass
            lnLList = []
            for sv in svList:
                lnL = lnL_function(mass, sv)
                lnLList.append(lnL)
            i = lnLList.index(min(lnLList))
            lnLList = array(lnLList)
            f = lambda x: interp(x, lnLList[i:], svList[i:])
            svUL = f(2.71/2+min(lnLList))
            svUL_list.append(svUL)
        plt.loglog(massList, array(svUL_list), style, label=label)

    plotUL(6, style = 'r-', label = 'HESS GC (paper - one bin)')
    plotUL(7, style = 'g-', label = 'HESS GC (paper - binned)')

    if ExtJ:
        plotUL(9, style = 'r:', label = 'HESS GC ExtJ (paper - one bin)')
        plotUL(10, style = 'g:', label = 'HESS GC ExtJ (paper - binned)')

    x,y = loadtxt(DATA_PATH+"Abramowski+_2011/Abramowski_2011_HESS_GC_qqbar.txt").T
    plt.loglog(x, y*5/3, 'k--', label="Orig. paper result (NFW)") # plot for NFW profile instead (table shows Einasto results)
    plt.loglog(x, y, 'k:', label="Orig. paper result (Einasto)")

    plt.legend(frameon=True, loc=4)
    plt.ylim([1e-26, 1e-21])
    plt.xlim([100, 10000000])
    plt.xlabel("Mass [GeV]")
    plt.ylabel("Cross-section sv [cm3 s]")
    plt.savefig("comparison_Abramowski+_2011.eps")

if __name__ == '__main__':
    pass
    # Comment out whatever test you'd like you run

    #DwarfLimits(channel = 'bb', version = 'pass8')
    #DwarfLimits(channel = 'tautau', version = 'pass8')
    #DwarfLimits(channel = 'mumu', version = 'pass8')
    #DwarfLimits(channel = 'WW', version = 'pass8')
    #ToughInputTests(mode = 0, Emin = 0.5, Emax = 500) # Pass7 dwarfs

    #DwarfLimits(channel = 'bb', version = 'pass7')
    #ToughInputTests(mode = 1, Emin = 0.5, Emax = 500) # Pass8 dwarfs

    #HESSlimits(ExtJ=True)
    #ToughInputTests(mode = 6, Emin = 260, Emax = 30000) # Abramowski one bin
    #ToughInputTests(mode = 7, Emin = 260, Emax = 30000) # Abramowski binned

    #CaloreGC_fits(mode = 2)
    #CaloreGC_fits(mode = 3)
    #CaloreGC_fits(mode = 4)
    #CaloreGC_lnLmap(mode = 2)
    #CaloreGC_lnLmap(mode = 3)
    #CaloreGC_lnLmap(mode = 4)
    #CaloreGC_lnLmap(mode = 8)
    #ToughInputTests(mode = 2, Emin = 0.3, Emax = 500) # GC CaloreA 2014 p
    #ToughInputTests(mode = 3, Emin = 0.3, Emax = 500) # GC CaloreB 2014 p
    #ToughInputTests(mode = 4, Emin = 0.3, Emax = 500) # GC Achterberg 2015 p

    #CTAlimits()
    #ToughInputTests(mode = 5, Emin =  25, Emax = 10000) # Silverwood 2014

    #DwarfLimitsLikelihoodMap()

